Lattice investigation of an inhomogeneous phase of the 2+1-dimensional Gross-Neveu model in the limit of infinitely many flavors

We investigate the phase structure of the 2+1-dimensional Gross-Neveu model in the large-Nf limit, where Nf denotes the number of fermion flavors. We discuss two different fermion representations and their implication on the interpretation of a discrete symmetry of the action. We present numerical results, which indicate the existence of an inhomogeneous phase similar as in the 1+1-dimensional Gross-Neveu model.

==> anc/eigenvectorlargermu.dat <==
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992
sigma(x_0) = 0.012034
sigma(x_1) = 0.061304
sigma(x_2) = 0.106722
sigma(x_3) = 0.145434
sigma(x_4) = 0.175008
sigma(x_5) = 0.193585
sigma(x_6) = 0.199999
sigma(x_7) = 0.193847
sigma(x_8) = 0.175514
sigma(x_9) = 0.146153
sigma(x_10) = 0.107608
sigma(x_11) = 0.062303
sigma(x_12) = 0.013082
sigma(x_13) = -0.036960
sigma(x_14) = -0.084680
sigma(x_15) = -0.127080
sigma(x_16) = -0.161494
sigma(x_17) = -0.185761
sigma(x_18) = -0.198356
sigma(x_19) = -0.198488
sigma(x_20) = -0.186148
sigma(x_21) = -0.162112
sigma(x_22) = -0.127889
sigma(x_23) = -0.085631
sigma(x_24) = -0.037992
sigma(x_25) = 0.012034
sigma(x_26) = 0.061304
sigma(x_27) = 0.106722
sigma(x_28) = 0.145434
sigma(x_29) = 0.175008
sigma(x_30) = 0.193585
sigma(x_31) = 0.199999
sigma(x_32) = 0.193847
sigma(x_33) = 0.175514
sigma(x_34) = 0.146153
sigma(x_35) = 0.107608
sigma(x_36) = 0.062303
sigma(x_37) = 0.013082
sigma(x_38) = -0.036960
sigma(x_39) = -0.084680
sigma(x_40) = -0.127080
sigma(x_41) = -0.161494
sigma(x_42) = -0.185761
sigma(x_43) = -0.198356
sigma(x_44) = -0.198488
sigma(x_45) = -0.186148
sigma(x_46) = -0.162112
sigma(x_47) = -0.127889
sigma(x_48) = -0.085631
sigma(x_49) = -0.037992


==> anc/eigenvectorsmallermu.dat <==
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489
0.003453
-0.021637
-0.046386
-0.070403
-0.093310
-0.114746
-0.134372
-0.151878
-0.166990
-0.179468
-0.189116
-0.195781
-0.199359
-0.199792
-0.197075
-0.191250
-0.182409
-0.170691
-0.156281
-0.139406
-0.120333
-0.099363
-0.076825
-0.053076
-0.028489
-0.003453
0.021637
0.046386
0.070403
0.093310
0.114746
0.134372
0.151878
0.166990
0.179468
0.189116
0.195781
0.199359
0.199792
0.197075
0.191250
0.182409
0.170691
0.156281
0.139406
0.120333
0.099363
0.076825
0.053076
0.028489


==> anc/homogeneousphasediagram.dat <==
+0.00000000000e+00 +7.26017157915e-01
+5.45984939575e-01 +6.45348584813e-01
+7.05024032593e-01 +5.80813726332e-01
+7.96286972046e-01 +5.28012478484e-01
+8.54790420532e-01 +4.84011438610e-01
+8.94626449585e-01 +4.46779789486e-01
+9.22688583374e-01 +4.14866947380e-01
+9.43064132690e-01 +3.87209150888e-01
+9.58071273804e-01 +3.63008578958e-01
+9.69296127319e-01 +3.41655133136e-01
+9.77836776733e-01 +3.22674292407e-01
+9.84364273071e-01 +3.05691434912e-01
+9.89427658081e-01 +2.90406863166e-01
+9.93392959595e-01 +2.76577964920e-01
+9.96443191528e-01 +2.64006239242e-01
+9.98883377075e-01 +2.52527707101e-01
+1.00083552551e+00 +2.42005719305e-01
+1.00236064148e+00 +2.32325490533e-01
+1.00358073425e+00 +2.23389894743e-01
+1.00455680847e+00 +2.15116194938e-01
+1.00534986877e+00 +2.07433473690e-01
+1.00595991516e+00 +2.00280595287e-01
+1.00650895691e+00 +1.93604575444e-01
+1.00687498474e+00 +1.87359266559e-01
+1.00724101257e+00 +1.81504289479e-01
+1.00748503113e+00 +1.76004159495e-01
+1.00772904968e+00 +1.70827566568e-01
+1.00791206360e+00 +1.65946778952e-01
+1.00803407288e+00 +1.61337146203e-01
+1.00815608215e+00 +1.56976682792e-01
+1.00827809143e+00 +1.52845717456e-01
+1.00833909607e+00 +1.48926596495e-01
+1.00840010071e+00 +1.45203431583e-01
+1.00846110535e+00 +1.41661884471e-01
+1.00852210999e+00 +1.38288982460e-01
+1.00858311462e+00 +1.35072959612e-01
+1.00858311462e+00 +1.32003119621e-01
+1.00864411926e+00 +1.29069716963e-01
+1.00864411926e+00 +1.26263853550e-01
+1.00864411926e+00 +1.23577388581e-01
+1.00864411926e+00 +1.21002859653e-01
+1.00870512390e+00 +1.18533413537e-01
+1.00870512390e+00 +1.16162745266e-01
+1.00870512390e+00 +1.13885044379e-01
+1.00870512390e+00 +1.11694947372e-01
+1.00870512390e+00 +1.09587495534e-01
+1.00870512390e+00 +1.07558097469e-01
+1.00870512390e+00 +1.05602495697e-01
+1.00876612854e+00 +1.03716736845e-01
+1.00876612854e+00 +1.01897144971e-01
+1.00876612854e+00 +1.00140297643e-01
+1.00876612854e+00 +9.84430044631e-02
+1.00876612854e+00 +9.68022877220e-02
+1.00876612854e+00 +9.52153649725e-02
+1.00876612854e+00 +9.36796332794e-02
+1.00876612854e+00 +9.21926549733e-02
+1.00876612854e+00 +9.07521447394e-02
+1.00876612854e+00 +8.93559578972e-02
+1.00876612854e+00 +8.80020797473e-02
+1.00876612854e+00 +8.66886158705e-02
+1.00876612854e+00 +8.54137832841e-02
+1.00876612854e+00 +8.41759023670e-02
+1.00876612854e+00 +8.29733894760e-02
+1.00876612854e+00 +8.18047501876e-02
+1.00876612854e+00 +8.06685731017e-02
+1.00876612854e+00 +7.95635241551e-02
+1.00876612854e+00 +7.84883413962e-02
+1.00876612854e+00 +7.74418301776e-02
+1.00876612854e+00 +7.64228587279e-02
+1.00876612854e+00 +7.54303540691e-02
#+1.00876612854e+00 +7.44632982477e-02
#+1.00876612854e+00 +7.35207248522e-02
#+1.00876612854e+00 +7.26017157915e-02
#+1.00882713318e+00 +7.17053983126e-02
#+1.00882713318e+00 +7.08309422356e-02
#+1.00882713318e+00 +6.99775573894e-02
#+1.00882713318e+00 +6.91444912300e-02
#+1.00882713318e+00 +6.83310266273e-02
#+1.00882713318e+00 +6.75364798060e-02
#+1.00882713318e+00 +6.67601984290e-02
#+1.00882713318e+00 +6.60015598105e-02
#+1.00882713318e+00 +6.52599692508e-02
#+1.00882713318e+00 +6.45348584813e-02
#+1.00882713318e+00 +6.38256842123e-02
#+1.00882713318e+00 +6.31319267752e-02
#+1.00882713318e+00 +6.24530888529e-02
#+1.00882713318e+00 +6.17886942906e-02
#+1.00882713318e+00 +6.11382869823e-02
#+1.00882713318e+00 +6.05014298263e-02
#+1.00882713318e+00 +5.98777037456e-02
#+1.00882713318e+00 +5.92667067686e-02
#+1.00882713318e+00 +5.86680531649e-02
#+1.00888813782e+00 +5.80813726332e-02








==> anc/inhomogeneouspd_blackpoints.dat <==
+0.00000000000e+00 +6.60372193109e-01
+8.07991636459e-01 +4.40248128739e-01
+9.16589190983e-01 +3.30186096554e-01
+9.52682779284e-01 +2.64148877244e-01
+9.67149930905e-01 +2.20124064370e-01
+9.73749714922e-01 +1.88677769460e-01
+9.77552948713e-01 +1.65093048277e-01
+9.80771225775e-01 +1.46749376246e-01
+9.83099422574e-01 +1.32074438622e-01
+9.84845460711e-01 +1.20067671474e-01
+9.86406218707e-01 +1.10062032185e-01
+9.87368322923e-01 +1.01595722017e-01
+9.88541487359e-01 +9.43388847298e-02
+9.89220678373e-01 +8.80496257478e-02
+9.89697629637e-01 +8.25465241386e-02
+9.90261188723e-01 +7.76908462481e-02
+9.90696191440e-01 +7.33746881232e-02
+9.91038796990e-01 +6.95128624325e-02
+9.91319311055e-01 +6.60372193109e-02
+9.91565948529e-01 +6.28925898199e-02
+9.91552329782e-01 +6.00338357372e-02
+9.91805298702e-01 +5.74236689660e-02
+9.91835916903e-01 +5.50310160924e-02
+9.92166971561e-01 +5.28297754487e-02
+9.92047779152e-01 +5.07978610084e-02
+9.92248726203e-01 +4.89164587488e-02


==> anc/inhomogeneouspd_redpoints.dat <==
+5.06676733494e-03 +6.60372193109e-01
+8.07973578572e-01 +4.40248128739e-01
+9.62555930018e-01 +2.64148877244e-01
+1.00730369985e+00 +2.20124064370e-01
+1.03903485835e+00 +1.88677769460e-01
+1.08821009099e+00 +1.65093048277e-01
+1.11657981575e+00 +1.46749376246e-01
+1.13466079533e+00 +1.32074438622e-01
+1.19202046096e+00 +1.20067671474e-01
+1.22029505670e+00 +1.10062032185e-01
+1.23749880493e+00 +1.01595722017e-01
+1.24882499874e+00 +9.43388847298e-02
+1.25677140057e+00 +8.80496257478e-02
+1.32478155196e+00 +8.25465241386e-02
+1.34101586044e+00 +7.76908462481e-02
+1.35003454983e+00 +7.33746881232e-02
+1.35498334467e+00 +6.95128624325e-02
+1.35775710642e+00 +6.60372193109e-02
+1.35837377608e+00 +6.28925898199e-02
#+1.53626669943e+00 +6.00338357372e-02
#+1.54449473321e+00 +5.74236689660e-02
#+1.54978691041e+00 +5.50310160924e-02
#+1.64190663397e+00 +5.28297754487e-02
#+1.64623270929e+00 +5.07978610084e-02
#+1.64824877679e+00 +4.89164587488e-02
#+1.64930228889e+00 +4.71694423649e-02
#+1.64983864129e+00 +4.55429098696e-02
#+1.64978398383e+00 +4.40248128739e-02
#+1.64959038794e+00 +4.26046576199e-02
#+1.64922280610e+00 +4.12732620693e-02
#+1.04308128357e-07 +4.00225571581e-02
#+1.04308128357e-07 +3.88454231241e-02
#+1.04308128357e-07 +3.77355538919e-02
#+1.04308128357e-07 +3.66873440616e-02
#+1.04308128357e-07 +3.56957942221e-02
#+1.04308128357e-07 +3.47564312163e-02
#+1.04308128357e-07 +3.38652406722e-02
#+1.04308128357e-07 +3.30186096554e-02
#+1.04308128357e-07 +3.22132777126e-02
#+1.04308128357e-07 +3.14462949099e-02
#+1.04308128357e-07 +3.07149857260e-02
#+1.04308128357e-07 +3.00169178686e-02
#+1.04308128357e-07 +2.93498752493e-02
#+1.04308128357e-07 +2.87118344830e-02
#+1.04308128357e-07 +2.81009443876e-02
#+1.04308128357e-07 +2.75155080462e-02
#+1.04308128357e-07 +2.69539670657e-02
#+1.04308128357e-07 +2.64148877244e-02
#+1.04308128357e-07 +2.58969487494e-02
#+1.04308128357e-07 +2.53989305042e-02
#+1.04308128357e-07 +2.49197054003e-02
#+1.04308128357e-07 +2.44582293744e-02
#+1.04308128357e-07 +2.40135342949e-02
#+1.04308128357e-07 +2.35847211825e-02
#1.04308128357e-07 +2.31709541442e-02
#+1.04308128357e-07 +2.27714549348e-02
#+1.04308128357e-07 +2.23854980715e-02
#+1.04308128357e-07 +2.20124064370e-02

